Reliable Multi-Object Tracking in the Presence of Unreliable Detections

Recent multi-object tracking (MOT) systems have leveraged highly accurate object detectors; however, training such detectors requires large amounts of labeled data. Although such data is widely available for humans and vehicles, it is significantly more scarce for other animal species. We present Robust Confidence Tracking (RCT), an algorithm designed to maintain robust performance even when detection quality is poor. In contrast to prior methods which discard detection confidence information, RCT takes a fundamentally different approach, relying on the exact detection confidence values to initialize tracks, extend tracks, and filter tracks. In particular, RCT is able to minimize identity switches by efficiently using low-confidence detections (along with a single object tracker) to keep continuous track of objects. To evaluate trackers in the presence of unreliable detections, we present a challenging real-world underwater fish tracking dataset, FISHTRAC. In an evaluation on FISHTRAC as well as the UA-DETRAC dataset, we find that RCT outperforms other algorithms when provided with imperfect detections, including state-of-the-art deep single and multi-object trackers as well as more classic approaches. Specifically, RCT has the best average HOTA across methods that successfully return results for all sequences, and has significantly less identity switches than other methods.

==> images/analyze_PF.py <==
import csv
import matplotlib
import matplotlib.pyplot as plt

header = None
hitFish = False

motaOrig = None
hotaOrig = None
xs = []
motas = []
hotas = []

f = open("Ablation.csv", "r")
reader = csv.reader(f)
for row in reader:
    if row[0].startswith("Fish"):
        hitFish = True
    if not hitFish:
        continue
    if row[1] == "Rcll":
        header = list(row)
    elif row[0].strip() == "KPD" and motaOrig is None:
        for colIndex in range(len(row)):
            if header[colIndex].strip() == "HOTA":
                hotaOrig = float(row[colIndex])
            if header[colIndex].strip() == "MOTA":
                motaOrig = float(row[colIndex])
        
    if row[0].startswith("KPD_ABL_PF_0."):
        thresh = float(row[0].split("_")[-1])
        xs.append(thresh)
        for colIndex in range(len(row)):
            if header[colIndex].strip() == "HOTA":
                hotas.append(float(row[colIndex]))
            if header[colIndex].strip() == "MOTA":
                motas.append(float(row[colIndex]))
#matplotlib.rcParams['ps.useafm'] = True
#matplotlib.rcParams['pdf.use14corefonts'] = True
#matplotlib.rcParams['text.usetex'] = True
matplotlib.rcParams.update({'font.size': 16})
lwidth=3

print("motaorig is", motaOrig)
print("hotaorig is", hotaOrig)
fig, ax = plt.subplots()
plt.xlabel("Prefilter threshold")

motaAx = ax
motaAx.set_ylim([-100, 52])
hotaAx = ax.twinx()
motaAx.plot(xs, [motaOrig] * len(xs), '--', lw=lwidth, label="RCT MOTA", color="mediumturquoise")
motaAx.plot(xs, motas, label="MOTA w/\n prefilter", marker='.', lw=lwidth, color="mediumturquoise")
hotaAx.plot(xs, [hotaOrig] * len(xs), '--',lw=lwidth, label="RCT HOTA", color="darkgreen")
hotaAx.plot(xs, hotas, label="HOTA w/ prefilter", marker='.',  lw=lwidth,color="darkgreen")
motaAx.set_ylabel('MOTA')

hotaAx.set_ylabel('HOTA')
plt.xlim([-0.1, 1.0])

motaAx.legend(loc="upper left", bbox_to_anchor=(0.27, 0.5))
hotaAx.legend(loc="upper left", bbox_to_anchor=(0.25, 0.23))
plt.tight_layout()
plt.savefig("prefiltergraph.pdf")
    

